Asynchronous Reconfiguration with Byzantine Failures

Replicated services are inherently vulnerable to failures and security breaches. In a long-running system, it is, therefore, indispensable to maintain a reconfiguration mechanism that would replace faulty replicas with correct ones. An important challenge is to enable reconfiguration without affecting the availability and consistency of the replicated data: the clients should be able to get correct service even when the set of service replicas is being updated. In this paper, we address the problem of reconfiguration in the presence of Byzantine failures: faulty replicas or clients may arbitrarily deviate from their expected behavior. We describe a generic technique for building asynchronous and Byzantine fault-tolerant reconfigurable objects: clients can manipulate the object data and issue reconfiguration calls without reaching consensus on the current configuration. With the help of forward-secure digital signatures, our solution makes sure that superseded and possibly compromised configurations are harmless, that slow clients cannot be fooled into reading stale data, and that Byzantine clients cannot cause a denial of service by flooding the system with reconfiguration requests. Our approach is modular and based on dynamic Byzantine lattice agreement abstraction, and we discuss how to extend it to enable Byzantine fault-tolerant implementations of a large class of reconfigurable replicated services.

==> build.sh <==
#! /usr/bin/env bash

pdflatex --shell-escape main
bibtex main && pdflatex main && pdflatex main


==> clear.sh <==
#! /usr/bin/env bash

rm -f main.aux main.blg main.log main.out main.pdf


==> rebuild-and-create-zip.sh <==
#! /usr/bin/env bash

#fullpath="$(cd "$(dirname "$0")" && pwd)"
fullpath="$(pwd)"
dirname="$(basename "$fullpath")"
zipname="../$dirname.zip"
rm -f "$zipname" && ./clear.sh && ./build.sh && ./clear.sh && zip -r "$zipname" .

